MultiEvoSkill: Structure-Aware Multi-Agent Skill Evolution for Generalizable Skill Artifacts

Skill documents are becoming the default adaptation surface for frozen large language model (LLM) agents, but current skill generators face two key limitations. First, humans and different LLMs differ in how they organize procedural knowledge and approach task solving. Skills authored from a human or single-model perspective may therefore fail to align with the reasoning behaviors of other backbones, limiting cross-model generalization. Second, sequential skill descriptions inadequately represent procedures with parallel branches and explicit dependencies, while existing skill optimizers primarily operate on prose and lack explicit support for graph-structured skill evolution. We introduce MultiEvoSkill, a skill-optimization framework comprising three core components: 1) Skill compiler casts the skill as a typed graph with tailored operators, producing a compact, informative representation with explicit procedural topology; 2) Heterogeneous agent system proposes revision advices using collective intelligence, where minimal and informative issues are identified based on multiple sets of experiences. 3) Structure-aware debate and evolution mechanism organizes candidate edits into a heterogeneous graph, resolves them under dependency and importance constraints, and distills the collective proposal into the artifact. Multi-dimensional gating ensures the information gain and topological correctness of each evolution. Optimal skills are then obtained when the system converges at a consistent state. Various experiments and ablations against SOTA methods validate the effectiveness and generalization of MultiEvoSkill.

==> audit/make_overview.py <==
from pathlib import Path
from xml.sax.saxutils import escape
import cairosvg

out = Path('/data/workspace/multievo_naacl/acl/figures')
parts = ['<svg xmlns="http://www.w3.org/2000/svg" width="1200" height="360" viewBox="0 0 1200 360">', '<defs><marker id="arrow" markerWidth="8" markerHeight="8" refX="7" refY="4" orient="auto"><path d="M0,0 L8,4 L0,8" fill="#455468"/></marker></defs>', '<rect width="1200" height="360" fill="white"/>']

def text(x,y,s,size=18,bold=False,color='#162d46'):
    parts.append(f'<text x="{x}" y="{y}" font-family="DejaVu Sans" font-size="{size}" font-weight="{700 if bold else 400}" fill="{color}" text-anchor="middle">{escape(s)}</text>')

def box(x,y,title,lines,fill):
    parts.append(f'<rect x="{x}" y="{y}" width="330" height="88" rx="9" fill="{fill}" stroke="#9aaabd" stroke-width="1.5"/>')
    text(x+165,y+27,title,21,True)
    for i,line in enumerate(lines):
        text(x+165,y+52+i*22,line,17)

def line(d,dashed=False):
    parts.append(f'<path d="{d}" fill="none" stroke="#455468" stroke-width="2" marker-end="url(#arrow)"'+(' stroke-dasharray="6 5"' if dashed else '')+'/>')

text(600,25,'One shared parent graph per evolution step',21,True)
box(35,50,'1  Execute',['Multiple models per training item','Trajectories and task scores'],'#edf3fa')
box(435,50,'2  Reflect and consolidate',['Contrast trajectories; debate issues','Accumulate evidence-backed clusters'],'#edf3fa')
box(835,50,'3  Propose and debate',['Issue-specific typed graph edits','Bounded cross-family revision'],'#edf3fa')
box(835,205,'4  Merge hierarchically',['Group patches by graph location','Consolidate, order, validate'],'#f1edf8')
box(435,205,'5  Gate the candidate',['Paired selection scores + graph checks','Commit candidate or retain parent'],'#edf6f1')
box(35,205,'6  Retain and reuse',['Updated graph + experience records','Freeze artifact when evolution stops'],'#edf6f1')
line('M365 94 L428 94')
line('M765 94 L828 94')
line('M1000 138 L1000 198')
line('M835 249 L772 249')
line('M435 249 L372 249')
line('M200 205 L200 145',True)
text(250,178,'next step',16)
text(600,178,'Fixed selection set enters gate only',17)
text(600,337,'Deployment: a single frozen skill; no inference-time proposer ensemble',20,True)
parts.append('</svg>')
svg = '\n'.join(parts)
(out/'overview.svg').write_text(svg)
cairosvg.svg2pdf(bytestring=svg.encode(),write_to=str(out/'overview.pdf'))
print('Created editable SVG and vector PDF overview.')


==> audit/validate.py <==
from pathlib import Path
from collections import Counter
import hashlib
import json
import re
import shutil
import subprocess
import zipfile
import difflib
import fitz
from PIL import Image, ImageDraw

OUT = Path(__file__).resolve().parents[1]
ROOT = OUT.parent
AUDIT = OUT / 'audit'

def sha(data):
    return hashlib.sha256(data).hexdigest()

def active(text):
    return '\n'.join(re.sub(r'(?<!\\)%.*$', '', line) for line in text.splitlines() if not line.lstrip().startswith('%'))

source_files = ['iclr2026_conference.tex', 'iclr2026_conference.bib', 'sections/00_abstract.tex', 'sections/01_intro.tex', 'sections/03_related.tex', 'sections/04_method.tex', 'sections/05_experiments.tex', 'sections/06_conclusion.tex', 'sections/07_limitation.tex', 'sections/appendix_new.tex', 'sections/case.tex']
manifest = {}
archive_matches = {}
archive_path = ROOT / 'MultiEvo_ICLR (5).zip'
SOURCE = ROOT if archive_path.exists() else AUDIT / 'original_sources'
archive = zipfile.ZipFile(archive_path) if archive_path.exists() else None
for rel in source_files:
    data = (SOURCE / rel).read_bytes()
    manifest[rel] = sha(data)
    archive_matches[rel] = data == archive.read(rel) if archive else None
    dst = AUDIT / 'original_sources' / rel
    dst.parent.mkdir(parents=True, exist_ok=True)
    dst.write_bytes(data)
all_archive_matches = None
if archive:
    all_archive_matches = all((ROOT / name).is_file() and (ROOT / name).read_bytes() == archive.read(name) for name in archive.namelist() if not name.endswith('/'))
    archive.close()
(AUDIT / 'source_manifest.json').write_text(json.dumps(manifest, indent=2))

mapping = {'iclr2026_conference.tex':'main.tex', 'iclr2026_conference.bib':'references.bib'}
for name in ['00_abstract', '01_intro', '03_related', '04_method', '05_experiments', '06_conclusion', 'case']:
    mapping['sections/'+name+'.tex'] = 'sections/'+name+'.tex'
mapping['sections/07_limitation.tex'] = 'sections/07_limitations.tex'
mapping['sections/appendix_new.tex'] = 'sections/appendix.tex'
diffs = []
for old,new in mapping.items():
    diffs.extend(difflib.unified_diff((SOURCE/old).read_text().splitlines(True), (OUT/new).read_text().splitlines(True), fromfile='original/'+old, tofile='acl/'+new))
(AUDIT / 'editorial_changes.diff').write_text(''.join(diffs))

src = active((SOURCE/'sections/05_experiments.tex').read_text())
dst = active((OUT/'sections/05_experiments.tex').read_text())
def table_numbers(text):
    blocks = re.findall(r'\\begin\{table\*?\}.*?\\end\{table\*?\}', text, re.S)
    return Counter(re.findall(r'(?<![\w.])\d+\.\d{2}(?!\d)', '\n'.join(blocks)))
original_numbers = table_numbers(src)
new_numbers = table_numbers(dst)
original_numbers.pop('0.45', None)
original_numbers.pop('0.99', None)
def table_sequence(text):
    blocks = re.findall(r'\\begin\{table\*?\}.*?\\end\{table\*?\}', text, re.S)
    return [value for value in re.findall(r'(?<![\w.])\d+\.\d{2}(?!\d)', '\n'.join(blocks)) if value not in {'0.45', '0.99'}]

tex = '\n'.join(active(p.read_text()) for p in (OUT/'sections').glob('*.tex'))
bib = (OUT/'references.bib').read_text()
keys = re.findall(r'@\w+\s*\{\s*([^,]+),', bib)
cited = {k.strip() for group in re.findall(r'\\cite\w*\*?(?:\[[^]]*\])*\{([^}]+)\}', tex) for k in group.split(',')}
log = (OUT/'main.log').read_text()
doc = fitz.open(OUT/'main.pdf')
page_texts = [p.get_text() for p in doc]
positions = {}
for name in ['Conclusion','Limitations','AI Use Statement','References','Routes for Skill Evolution']:
    positions[name] = [i+1 for i,text in enumerate(page_texts) if name in text]
font_output = subprocess.check_output(['pdffonts',str(OUT/'main.pdf')],text=True)
(AUDIT/'fonts.txt').write_text(font_output)
font_rows = font_output.splitlines()[2:]
all_embedded = all(re.search(r'\s+yes\s+(?:yes|no)\s+(?:yes|no)\s+\d+\s+\d+\s*$', row) for row in font_rows)

report = {
    'status':'compiled editorial draft; scientific verification incomplete',
    'pages':len(doc),
    'section_start_pages':positions,
    'main_content_within_8_pages': positions['Limitations'][0] <= 8,
    'page_size_points':[round(doc[0].rect.width,3),round(doc[0].rect.height,3)],
    'a4_all_pages': all(abs(p.rect.width-595.276)<1 and abs(p.rect.height-841.89)<1 for p in doc),
    'anonymous_review_mode':r'\usepackage[review]{acl}' in (OUT/'main.tex').read_text(),
    'original_active_sources_match_uploaded_zip':archive_matches,
    'all_original_active_sources_unchanged':all(archive_matches.values()) if archive_path.exists() else None,
    'all_uploaded_archive_files_unchanged':all_archive_matches,
    'original_table_numeric_count':sum(original_numbers.values()),
    'acl_table_numeric_count':sum(new_numbers.values()),
    'all_reported_table_numbers_preserved':original_numbers == new_numbers,
    'all_reported_table_numbers_in_original_order':table_sequence(src) == table_sequence(dst),
    'missing_citation_keys':sorted(cited-set(keys)),
    'duplicate_bib_keys':[k for k,v in Counter(keys).items() if v>1],
    'undefined_reference_or_citation_warning':bool(re.search(r'(undefined references|undefined citations|Citation .* undefined|Reference .* undefined)', log)),
    'overfull_boxes':re.findall(r'Overfull \\[hv]box[^\n]*',log),
    'latex_warnings':re.findall(r'(?:LaTeX|Package \S+) Warning:[^\n]*',log),
    'all_fonts_embedded':bool(all_embedded),
    'style_sha256':{name:sha((OUT/name).read_bytes()) for name in ['acl.sty','acl_natbib.bst']},
    'external_literature_metadata_audit':False,
    'experiments_rerun':False,
    'implementation_verified':False,
}
(AUDIT/'validation.json').write_text(json.dumps(report, indent=2, ensure_ascii=False))

thumb_w,thumb_h=420,610
rows=(len(doc)+2)//3
sheet=Image.new('RGB',(thumb_w*3,thumb_h*rows),'#c9cdd2')
draw=ImageDraw.Draw(sheet)
for i,p in enumerate(doc):
    pix=p.get_pixmap(matrix=fitz.Matrix(.65,.65))
    image=Image.frombytes('RGB',[pix.width,pix.height],pix.samples)
    sheet.paste(image,(i%3*thumb_w+15,i//3*thumb_h+22))
    draw.text((i%3*thumb_w+15,i//3*thumb_h+5),str(i+1),fill='black')
sheet.save(AUDIT/'contact_sheet.png')
for number in [1,4,7,8,len(doc)]:
    doc[number-1].get_pixmap(matrix=fitz.Matrix(1.3,1.3)).save(str(AUDIT/f'final_page_{number:02d}.png'))
print(json.dumps(report,indent=2,ensure_ascii=False))

==> build.sh <==
#!/usr/bin/env bash
set -euo pipefail
pdflatex -interaction=nonstopmode -halt-on-error main.tex
bibtex main
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex

